Heterogeneous Neural Predictivity from Language Models During Naturalistic Comprehension

Language-model representations provide structured, high-dimensional annotations of naturalistic language stimuli and can serve as informative neural predictors during comprehension. We analyzed locked derived data from Brain Treebank, MEG-MASC, and Podcast ECoG with eight frozen language models, blocked encoding models, and matched temporal, nuisance, and representation-capacity controls. Positive held-out prediction and gains over low-level baselines were widespread in source-level summaries. Across Brain Treebank and Podcast ECoG, 67 of 432 evaluable rows met a controlled predictive-only criterion, and model-side feature ablations changed prediction scores in most evaluable source rows. Brain-derived, timing-linked, acoustic, and implanted-signal controls confirmed component-level sensitivity of the analysis pipeline. These findings show that language-model-derived quantities can annotate neural activity during natural speech and text comprehension. Participant-level matched-control advantages were localized rather than uniform, response-profile and feature-specificity contrasts bounded representational or computational interpretations, and complete co-indexed integrated interpretation will require future jointly indexed coverage. Together, the analyses identify language-model features as useful neural predictors and separate predictive usefulness from claims about shared neural organization or language-processing computations.

==> anc/figure_source_data/Fig1_source_data.csv <==
x,y,label,fill,panel,state,text,dataset,subject,raw_prediction,nuisance_gain,n_runs,n_configurations,dataset_label,n_participants,n_subject_run_units,mean_raw_prediction,median_raw_prediction,raw_ci_low,raw_ci_high,raw_positive_participant_fraction,mean_nuisance_gain,median_nuisance_gain,nuisance_ci_low,nuisance_ci_high,nuisance_positive_participant_fraction,model_id,model_label,layer_group,evaluable_rows,pass_rows,pass_fraction,mechanisms_with_pass,mechanism_label,passed_configurations,mean_participant_consistency,count_label,consistency_pct,configurations
1,2.08,"Naturalistic
stimulus",#E3EEF7,A_pipeline,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
2,2.08,"Frozen LM
features",#DDF1EE,A_pipeline,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
3,2.08,"Blocked
encoding",#F7E8CF,A_pipeline,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
4,2.08,"Held-out
neural score",#ECEFF1,A_pipeline,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
1,0.86,"Information-
bearing",#2F6B9A,A_evidence_ladder,Supported,white,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
2,0.86,"Matched-control
advantage",#D98C2B,A_evidence_ladder,Local positives,white,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
3,0.86,"Response-
profile",#D9DEE2,A_evidence_ladder,Not established,#202428,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
4,0.86,"Computation
specificity",#D9DEE2,A_evidence_ladder,Not established,#202428,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
5,0.86,"Reliability-
bounded
profile",#D9DEE2,A_evidence_ladder,Not established,#202428,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
6,0.86,"Integrated
interpretation",#ECEFF1,A_evidence_ladder,Not evaluable,#202428,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,brain_treebank,sub-1,0.00558062203387679,-0.0825948940015867,3,432,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,brain_treebank,sub-10,0.0284997345347933,-0.0785004935735993,2,288,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,brain_treebank,sub-2,-0.0207260209856303,0.0486287090751204,7,1008,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,brain_treebank,sub-3,0.00591940127297063,-0.150467606513019,3,432,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,brain_treebank,sub-4,0.0217655181979585,-0.00788520386208049,3,432,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,brain_treebank,sub-5,0.00771784384715973,-0.0246665157559767,1,144,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,brain_treebank,sub-6,-0.00650918360402459,0.0163491900883826,3,432,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,brain_treebank,sub-7,-0.00736694088908817,0.041019175203267,2,288,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,brain_treebank,sub-8,0.0138935093314922,0.0239142641780981,1,144,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,brain_treebank,sub-9,0.00936827893113967,-0.0553971636223331,1,144,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,meg_masc,sub-01,-0.000960822177785895,-0.0280046224347902,4,576,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,meg_masc,sub-02,-0.00399693996405086,0.00441208761530229,4,576,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,meg_masc,sub-03,-0.00498773077160919,0.0570383427240468,4,576,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,meg_masc,sub-04,0.00880338356444584,0.078008939308909,4,576,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,meg_masc,sub-05,-0.00142993360655221,-0.0176534981662722,4,576,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,meg_masc,sub-06,-2.5638070057017e-05,-0.0234110314598974,4,576,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,meg_masc,sub-07,-0.00282513987123188,0.0559675376340681,4,576,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,meg_masc,sub-08,-0.00522084907721581,-0.0417453631872682,4,576,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,meg_masc,sub-09,0.00543944623676236,-0.00964908396556163,4,576,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,meg_masc,sub-10,-4.70865709627855e-05,-0.110069586597237,4,576,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,meg_masc,sub-11,0.00412951740051414,0.119874508065701,4,576,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,podcast_ecog,sub-01,-0.000244907466071437,-0.211455223932319,1,144,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,podcast_ecog,sub-02,0.00342554414544144,0.0165598164148884,1,144,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,podcast_ecog,sub-03,0.00374180098486771,0.064517153071097,1,144,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,podcast_ecog,sub-04,-0.0137026848957421,-0.000865718414381045,1,144,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,podcast_ecog,sub-05,-0.00703472881790281,-0.00414915860240226,1,144,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,podcast_ecog,sub-06,-0.00578037248576514,0.0103135621339687,1,144,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,podcast_ecog,sub-07,0.0216981200699892,0.0745652023232989,1,144,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_values,NA,NA,podcast_ecog,sub-09,0.0243472204396114,-0.0646732601442939,1,144,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_summary,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,10,26,0.00581427626706477,0.00681862256006518,-0.00255236795699917,0.0140559612133847,0.7,-0.0269600538783727,-0.0162758598090286,-0.0668949306862787,0.00914255489419476,0.4,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_summary,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,11,44,-0.00010198117343121,-0.000960822177785895,-0.00246562986680082,0.00255757776094475,0.272727272727273,0.00770620268518186,-0.00964908396556163,-0.0279056913354814,0.0451013448829484,0.454545454545455,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,B_C_participant_summary,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,8,8,0.00330624899680353,0.001590318339685,-0.00484526863465665,0.0123064942972426,0.5,-0.0143984533937678,0.00472392185979384,-0.0782095673211465,0.0361071113302622,0.5,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-160m,Pythia-160M,Embedding,6,1,0.166666666666667,context_update,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-160m,Pythia-160M,Middle,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-160m,Pythia-160M,Final,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-410m,Pythia-410M,Embedding,6,1,0.166666666666667,context_update,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-410m,Pythia-410M,Middle,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-410m,Pythia-410M,Final,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-0.5B-Instruct,Qwen2.5-0.5B,Embedding,6,1,0.166666666666667,semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-0.5B-Instruct,Qwen2.5-0.5B,Middle,6,1,0.166666666666667,semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-0.5B-Instruct,Qwen2.5-0.5B,Final,6,1,0.166666666666667,context_update,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-1.5B-Instruct,Qwen2.5-1.5B,Embedding,6,1,0.166666666666667,context_update,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-1.5B-Instruct,Qwen2.5-1.5B,Middle,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-1.5B-Instruct,Qwen2.5-1.5B,Final,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen3-1.7B,Qwen3-1.7B,Embedding,6,1,0.166666666666667,semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen3-1.7B,Qwen3-1.7B,Middle,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen3-1.7B,Qwen3-1.7B,Final,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,distilgpt2,DistilGPT-2,Embedding,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,distilgpt2,DistilGPT-2,Middle,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,distilgpt2,DistilGPT-2,Final,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2,GPT-2,Embedding,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2,GPT-2,Middle,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2,GPT-2,Final,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2-medium,GPT-2 Medium,Embedding,6,1,0.166666666666667,semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2-medium,GPT-2 Medium,Middle,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,brain_treebank,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2-medium,GPT-2 Medium,Final,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-160m,Pythia-160M,Embedding,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-160m,Pythia-160M,Middle,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-160m,Pythia-160M,Final,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-410m,Pythia-410M,Embedding,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-410m,Pythia-410M,Middle,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-410m,Pythia-410M,Final,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-0.5B-Instruct,Qwen2.5-0.5B,Embedding,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-0.5B-Instruct,Qwen2.5-0.5B,Middle,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-0.5B-Instruct,Qwen2.5-0.5B,Final,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-1.5B-Instruct,Qwen2.5-1.5B,Embedding,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-1.5B-Instruct,Qwen2.5-1.5B,Middle,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-1.5B-Instruct,Qwen2.5-1.5B,Final,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen3-1.7B,Qwen3-1.7B,Embedding,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen3-1.7B,Qwen3-1.7B,Middle,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen3-1.7B,Qwen3-1.7B,Final,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,distilgpt2,DistilGPT-2,Embedding,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,distilgpt2,DistilGPT-2,Middle,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,distilgpt2,DistilGPT-2,Final,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2,GPT-2,Embedding,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2,GPT-2,Middle,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2,GPT-2,Final,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2-medium,GPT-2 Medium,Embedding,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2-medium,GPT-2 Medium,Middle,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,meg_masc,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2-medium,GPT-2 Medium,Final,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-160m,Pythia-160M,Embedding,6,1,0.166666666666667,context_update,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-160m,Pythia-160M,Middle,6,1,0.166666666666667,context_update,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-160m,Pythia-160M,Final,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-410m,Pythia-410M,Embedding,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-410m,Pythia-410M,Middle,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-410m,Pythia-410M,Final,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-0.5B-Instruct,Qwen2.5-0.5B,Embedding,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-0.5B-Instruct,Qwen2.5-0.5B,Middle,6,1,0.166666666666667,semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-0.5B-Instruct,Qwen2.5-0.5B,Final,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-1.5B-Instruct,Qwen2.5-1.5B,Embedding,6,1,0.166666666666667,semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-1.5B-Instruct,Qwen2.5-1.5B,Middle,6,1,0.166666666666667,semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-1.5B-Instruct,Qwen2.5-1.5B,Final,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen3-1.7B,Qwen3-1.7B,Embedding,6,1,0.166666666666667,context_update,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen3-1.7B,Qwen3-1.7B,Middle,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen3-1.7B,Qwen3-1.7B,Final,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,distilgpt2,DistilGPT-2,Embedding,6,1,0.166666666666667,semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,distilgpt2,DistilGPT-2,Middle,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,distilgpt2,DistilGPT-2,Final,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2,GPT-2,Embedding,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2,GPT-2,Middle,6,1,0.166666666666667,semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2,GPT-2,Final,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2-medium,GPT-2 Medium,Embedding,6,0,0,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2-medium,GPT-2 Medium,Middle,6,2,0.333333333333333,context_update;semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_full_model_layer_grid,NA,NA,podcast_ecog,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2-medium,GPT-2 Medium,Final,6,1,0.166666666666667,semantic_transition,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,DistilGPT-2,Embedding,NA,NA,NA,NA,Semantic transition,1,0.2,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,DistilGPT-2,Embedding,NA,NA,NA,NA,Context update,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,DistilGPT-2,Middle,NA,NA,NA,NA,Semantic transition,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,DistilGPT-2,Middle,NA,NA,NA,NA,Context update,1,0.1,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,DistilGPT-2,Final,NA,NA,NA,NA,Semantic transition,1,0.3,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,DistilGPT-2,Final,NA,NA,NA,NA,Context update,1,0.1,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,GPT-2,Embedding,NA,NA,NA,NA,Semantic transition,1,0.1,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,GPT-2,Embedding,NA,NA,NA,NA,Context update,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,GPT-2,Middle,NA,NA,NA,NA,Semantic transition,1,0.2,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,GPT-2,Middle,NA,NA,NA,NA,Context update,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,GPT-2,Final,NA,NA,NA,NA,Semantic transition,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,GPT-2,Final,NA,NA,NA,NA,Context update,1,0.2,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,GPT-2 Medium,Embedding,NA,NA,NA,NA,Semantic transition,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,GPT-2 Medium,Middle,NA,NA,NA,NA,Semantic transition,1,0.1,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,GPT-2 Medium,Middle,NA,NA,NA,NA,Context update,1,0.1,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,GPT-2 Medium,Final,NA,NA,NA,NA,Semantic transition,1,0.1,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,GPT-2 Medium,Final,NA,NA,NA,NA,Context update,1,0.2,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-160M,Embedding,NA,NA,NA,NA,Context update,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-160M,Middle,NA,NA,NA,NA,Semantic transition,1,0.1,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-160M,Middle,NA,NA,NA,NA,Context update,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-160M,Final,NA,NA,NA,NA,Semantic transition,1,0.1,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-160M,Final,NA,NA,NA,NA,Context update,1,0.1,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-410M,Embedding,NA,NA,NA,NA,Context update,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-410M,Middle,NA,NA,NA,NA,Semantic transition,1,0.1,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-410M,Middle,NA,NA,NA,NA,Context update,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-410M,Final,NA,NA,NA,NA,Semantic transition,1,0.2,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-410M,Final,NA,NA,NA,NA,Context update,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen2.5-0.5B,Embedding,NA,NA,NA,NA,Semantic transition,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen2.5-0.5B,Middle,NA,NA,NA,NA,Semantic transition,1,0.1,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen2.5-0.5B,Final,NA,NA,NA,NA,Context update,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen2.5-1.5B,Embedding,NA,NA,NA,NA,Context update,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen2.5-1.5B,Final,NA,NA,NA,NA,Semantic transition,1,0.1,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen2.5-1.5B,Final,NA,NA,NA,NA,Context update,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen3-1.7B,Embedding,NA,NA,NA,NA,Semantic transition,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen3-1.7B,Middle,NA,NA,NA,NA,Semantic transition,1,0.1,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen3-1.7B,Middle,NA,NA,NA,NA,Context update,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen3-1.7B,Final,NA,NA,NA,NA,Semantic transition,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen3-1.7B,Final,NA,NA,NA,NA,Context update,1,0,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,DistilGPT-2,Embedding,NA,NA,NA,NA,Semantic transition,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,DistilGPT-2,Final,NA,NA,NA,NA,Semantic transition,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,DistilGPT-2,Final,NA,NA,NA,NA,Context update,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,GPT-2,Embedding,NA,NA,NA,NA,Semantic transition,1,0.25,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,GPT-2,Embedding,NA,NA,NA,NA,Context update,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,GPT-2,Middle,NA,NA,NA,NA,Semantic transition,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,GPT-2 Medium,Middle,NA,NA,NA,NA,Semantic transition,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,GPT-2 Medium,Middle,NA,NA,NA,NA,Context update,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,GPT-2 Medium,Final,NA,NA,NA,NA,Semantic transition,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-160M,Embedding,NA,NA,NA,NA,Context update,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-160M,Middle,NA,NA,NA,NA,Context update,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-160M,Final,NA,NA,NA,NA,Semantic transition,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-160M,Final,NA,NA,NA,NA,Context update,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-410M,Middle,NA,NA,NA,NA,Semantic transition,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-410M,Middle,NA,NA,NA,NA,Context update,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-410M,Final,NA,NA,NA,NA,Semantic transition,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-410M,Final,NA,NA,NA,NA,Context update,1,0.25,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen2.5-0.5B,Embedding,NA,NA,NA,NA,Semantic transition,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen2.5-0.5B,Embedding,NA,NA,NA,NA,Context update,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen2.5-0.5B,Middle,NA,NA,NA,NA,Semantic transition,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen2.5-0.5B,Final,NA,NA,NA,NA,Semantic transition,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen2.5-0.5B,Final,NA,NA,NA,NA,Context update,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen2.5-1.5B,Embedding,NA,NA,NA,NA,Semantic transition,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen2.5-1.5B,Middle,NA,NA,NA,NA,Semantic transition,1,0.25,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen3-1.7B,Embedding,NA,NA,NA,NA,Context update,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen3-1.7B,Middle,NA,NA,NA,NA,Semantic transition,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen3-1.7B,Middle,NA,NA,NA,NA,Context update,1,0.125,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen3-1.7B,Final,NA,NA,NA,NA,Semantic transition,1,0.25,,NA,NA
NA,NA,NA,NA,D_predictive_only_dot_matrix,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen3-1.7B,Final,NA,NA,NA,NA,Context update,1,0.125,,NA,NA
NA,NA,"0/144
passed",NA,D_zero_pass_dataset_note,NA,NA,NA,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-410M,Middle,144,0,NA,NA,Semantic transition,NA,NA,NA,NA,NA
NA,NA,"0/144
passed",NA,D_zero_pass_dataset_note,NA,NA,NA,NA,NA,NA,NA,NA,MEG-MASC,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Pythia-410M,Middle,144,0,NA,NA,Context update,NA,NA,NA,NA,NA
NA,NA,NA,NA,E_participant_consistency_distribution,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Semantic transition,NA,NA,NA,0,6
NA,NA,NA,NA,E_participant_consistency_distribution,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Semantic transition,NA,NA,NA,10,9
NA,NA,NA,NA,E_participant_consistency_distribution,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Semantic transition,NA,NA,NA,20,3
NA,NA,NA,NA,E_participant_consistency_distribution,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Semantic transition,NA,NA,NA,30,1
NA,NA,NA,NA,E_participant_consistency_distribution,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Context update,NA,NA,NA,0,13
NA,NA,NA,NA,E_participant_consistency_distribution,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Context update,NA,NA,NA,10,4
NA,NA,NA,NA,E_participant_consistency_distribution,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Context update,NA,NA,NA,20,2
NA,NA,NA,NA,E_participant_consistency_distribution,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Semantic transition,NA,NA,NA,12,13
NA,NA,NA,NA,E_participant_consistency_distribution,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Semantic transition,NA,NA,NA,25,3
NA,NA,NA,NA,E_participant_consistency_distribution,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Context update,NA,NA,NA,12,12
NA,NA,NA,NA,E_participant_consistency_distribution,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Context update,NA,NA,NA,25,1


==> anc/figure_source_data/Fig2_source_data.csv <==
dataset_label,field,value,status,label,field_id,dataset_id,panel,dataset,subject,participant_delta,level,value_column,n_rows,n_participants,n_subject_run_units,mean_delta,median_delta,bootstrap_ci_low,bootstrap_ci_high,positive_direction_rate,criterion_pass_rows,best_control_family,grouping_note,interval_label,n_label,control_family,eligible_rows,positive_delta_rows,positive_delta_fraction,row_label,label_x,low_delta,high_delta,label_text,model_id,family,parameter_count,layers,datasets,feature_family,controls_available,inclusion_status,provider,source,parameter_count_estimate,parameter_count_source,registry_parameter_count_raw,checkpoint_tensor_count,checkpoint_revision,layer_specs_used,primary_word_pooling,n_layers,hidden_size,context_window,supports_hidden_states,supports_logits,supports_surprisal,supports_embeddings,datasets_with_validated_features,datasets_used_in_run6,feature_families,predictive_score_rows,profile_pattern_rows,integrated_decision_rows,selected_for_run4,load_status,exclusion_reason_if_any,coverage_note,model_label,included,predictive_only_rows,evaluable_rows,parameter_label
Brain Treebank,Modality,iEEG/ECoG,Text,"iEEG
ECoG",1,1,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,Subj./runs,10/26,Text,10/26,2,1,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,Units,248,Text,248,3,1,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,Window,0-1000 ms,Text,0-1000,4,1,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,Models,8 models,Text,8,5,1,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,Modality,ECoG high-gamma,Text,"ECoG
high-
gamma",1,2,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,Subj./runs,9/9,Text,9/9,2,2,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,Units,235,Text,235,3,2,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,Window,0-1000 ms,Text,0-1000,4,2,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,Models,8 models,Text,8,5,2,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,Modality,MEG,Text,MEG,1,3,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,Subj./runs,11/84,Text,11/84,2,3,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,Units,257,Text,257,3,3,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,Window,100-250 ms,Text,100-250,4,3,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,Models,8 models,Text,8,5,3,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,Profile,ready,Ready,Ready,6,1,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,Ablation,ready,Ready,Ready,7,1,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,Reliability-bound profile,ready,Ready,Ready,8,1,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,Complete chain,NE,NE,NE,9,1,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,Profile,ready,Ready,Ready,6,2,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,Ablation,ready,Ready,Ready,7,2,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,Reliability-bound profile,ready,Ready,Ready,8,2,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,Complete chain,NE,NE,NE,9,2,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,Profile,ready,Ready,Ready,6,3,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,Ablation,NE,NE,NE,7,3,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,Reliability-bound profile,ready,Ready,Ready,8,3,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,Complete chain,NE,NE,NE,9,3,A_inventory_strip,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,NA,NA,NA,NA,NA,NA,B_participant_points,brain_treebank,sub-1,-0.0504670106843803,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,NA,NA,NA,NA,NA,NA,B_participant_points,brain_treebank,sub-10,-0.0664164645196886,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,NA,NA,NA,NA,NA,NA,B_participant_points,brain_treebank,sub-2,-0.120855762753439,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,NA,NA,NA,NA,NA,NA,B_participant_points,brain_treebank,sub-3,-0.0853810693083686,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,NA,NA,NA,NA,NA,NA,B_participant_points,brain_treebank,sub-4,-0.0417607236784354,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,NA,NA,NA,NA,NA,NA,B_participant_points,brain_treebank,sub-5,-0.0505956399131008,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,NA,NA,NA,NA,NA,NA,B_participant_points,brain_treebank,sub-6,-0.0609494440690574,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,NA,NA,NA,NA,NA,NA,B_participant_points,brain_treebank,sub-7,-0.0856764134040515,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,NA,NA,NA,NA,NA,NA,B_participant_points,brain_treebank,sub-8,-0.0510417355631788,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,NA,NA,NA,NA,NA,NA,B_participant_points,brain_treebank,sub-9,-0.0598979211907933,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,NA,NA,NA,NA,NA,NA,B_participant_points,meg_masc,sub-01,-0.0605573309857945,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,NA,NA,NA,NA,NA,NA,B_participant_points,meg_masc,sub-02,-0.0646807130800861,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,NA,NA,NA,NA,NA,NA,B_participant_points,meg_masc,sub-03,-0.0659528194406322,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,NA,NA,NA,NA,NA,NA,B_participant_points,meg_masc,sub-04,-0.0613076831529219,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,NA,NA,NA,NA,NA,NA,B_participant_points,meg_masc,sub-05,-0.0649761212288794,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,NA,NA,NA,NA,NA,NA,B_participant_points,meg_masc,sub-06,-0.0627093910095439,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,NA,NA,NA,NA,NA,NA,B_participant_points,meg_masc,sub-07,-0.0591872401763495,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,NA,NA,NA,NA,NA,NA,B_participant_points,meg_masc,sub-08,-0.0712060094175135,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,NA,NA,NA,NA,NA,NA,B_participant_points,meg_masc,sub-09,-0.0591751576203873,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,NA,NA,NA,NA,NA,NA,B_participant_points,meg_masc,sub-10,-0.0592402259313377,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,NA,NA,NA,NA,NA,NA,B_participant_points,meg_masc,sub-11,-0.0602664551213161,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,NA,NA,NA,NA,NA,NA,B_participant_points,podcast_ecog,sub-01,-0.0468135185277756,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,NA,NA,NA,NA,NA,NA,B_participant_points,podcast_ecog,sub-02,-0.0539178568745644,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,NA,NA,NA,NA,NA,NA,B_participant_points,podcast_ecog,sub-03,-0.040306537382592,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,NA,NA,NA,NA,NA,NA,B_participant_points,podcast_ecog,sub-04,-0.0571847088679815,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,NA,NA,NA,NA,NA,NA,B_participant_points,podcast_ecog,sub-05,-0.0485143622310064,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,NA,NA,NA,NA,NA,NA,B_participant_points,podcast_ecog,sub-06,-0.0456833115252631,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,NA,NA,NA,NA,NA,NA,B_participant_points,podcast_ecog,sub-07,-0.0295062298451021,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,NA,NA,NA,NA,NA,NA,B_participant_points,podcast_ecog,sub-09,-0.0300834609205523,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,NA,NA,NA,NA,NA,NA,B_participant_summary,brain_treebank,NA,NA,predictive,mean_predictive_delta_best_control,144,10,26,-0.0673042185084493,-0.0612306234590949,-0.214671196596704,-0.0007864868999959,0.0208333333333333,75,circular_shift,participant-cluster predictive audit where repeated runs are present,"-0.067 [-0.215, -0.001]",N=10/26,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,NA,NA,NA,NA,NA,NA,B_participant_summary,podcast_ecog,NA,NA,predictive,mean_predictive_delta_best_control,144,8,8,-0.0440012482718546,-0.0302603564025288,-0.201163707348945,0,0.0303819444444444,31,circular_shift,participant-cluster predictive audit where repeated runs are present,"-0.044 [-0.201, 0.000]",N=8/8,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,NA,NA,NA,NA,NA,NA,B_participant_summary,meg_masc,NA,NA,predictive,mean_predictive_delta_best_control,144,11,44,-0.0626599224695238,-0.0366342061156954,-0.222575833395044,-0.0037561178690236,0,0,circular_shift,participant-cluster predictive audit where repeated runs are present,"-0.063 [-0.223, -0.004]",N=11/44,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,C_control_family_mean_median_summary,NA,NA,NA,NA,NA,NA,NA,NA,-0.0007729439153424,0.000686302741814903,NA,NA,NA,NA,NA,NA,NA,NA,Autocorrelation-matched random,32832,16493,0.502345272904483,16493/32832 positive,0.004,-0.0007729439153424,0.000686302741814903,50% positive,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,C_control_family_mean_median_summary,NA,NA,NA,NA,NA,NA,NA,NA,0.00226065989928594,0,NA,NA,NA,NA,NA,NA,NA,NA,Circular shift,32832,8973,0.273300438596491,8973/32832 positive,0.004,0,0.00226065989928594,27% positive,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,C_control_family_mean_median_summary,NA,NA,NA,NA,NA,NA,NA,NA,-9.73692949402963e-05,0,NA,NA,NA,NA,NA,NA,NA,NA,Layer-label permutation,32832,8894,0.270894249512671,8894/32832 positive,0.004,-9.73692949402963e-05,0,27% positive,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,C_control_family_mean_median_summary,NA,NA,NA,NA,NA,NA,NA,NA,-0.000582113709685515,0.00100851414857859,NA,NA,NA,NA,NA,NA,NA,NA,Random matched-dimensionality,32832,16540,0.503776803118908,16540/32832 positive,0.004,-0.000582113709685515,0.00100851414857859,50% positive,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,C_control_family_mean_median_summary,NA,NA,NA,NA,NA,NA,NA,NA,-0.00187322329834759,0,NA,NA,NA,NA,NA,NA,NA,NA,Reversed context,32832,7294,0.222161306042885,7294/32832 positive,0.004,-0.00187322329834759,0,22% positive,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,D_model_scale_lollipop,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-160m,Pythia,1.6e+08,12,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,predictive_matched_controls;profile_controls;integrated_criterion_controls,included_in_frozen_decision_table:63_rows,EleutherAI,local_path,1.6e+08,published_or_model-card_nominal_parameter_count,187508885,212654700,b8368ff94f3bcf3088de5e9912251fc0208ae524,"embedding; layer_00; early; middle; late; final; decision closure uses embedding:last_subtoken, middle:last_subtoken, final:last_subtoken",last_subtoken,12,768,2048,TRUE,TRUE,TRUE,TRUE,brain_treebank;meg_masc;podcast_ecog,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,97200,6318,63,TRUE,loaded_forward_ready,NA,available in frozen Run6 decision table,Pythia-160M,TRUE,9,54,160M
NA,NA,NA,NA,NA,NA,NA,D_model_scale_lollipop,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,EleutherAI/pythia-410m,Pythia,4.1e+08,24,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,predictive_matched_controls;profile_controls;integrated_criterion_controls,included_in_frozen_decision_table:63_rows,EleutherAI,hf_cache,4.1e+08,published_or_model-card_nominal_parameter_count,227843408,505997528,9879c9b5f8bea9051dcb0e68dff21493d67e9d4f,"embedding; layer_00; early; middle; late; final; decision closure uses embedding:last_subtoken, middle:last_subtoken, final:last_subtoken",last_subtoken,24,1024,2048,TRUE,TRUE,TRUE,TRUE,brain_treebank;meg_masc;podcast_ecog,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,97200,6318,63,TRUE,loaded_forward_ready,NA,available in frozen Run6 decision table,Pythia-410M,TRUE,9,54,410M
NA,NA,NA,NA,NA,NA,NA,D_model_scale_lollipop,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-0.5B-Instruct,Qwen,5e+08,24,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,predictive_matched_controls;profile_controls;integrated_criterion_controls,included_in_frozen_decision_table:63_rows,Qwen,hf_cache,5e+08,published_or_model-card_nominal_parameter_count,247024456,494032768,7ae557604adf67be50417f59c2c2f167def9a775,"embedding; layer_00; early; middle; late; final; decision closure uses embedding:last_subtoken, middle:last_subtoken, final:last_subtoken",last_subtoken,24,896,32768,TRUE,TRUE,TRUE,TRUE,brain_treebank;meg_masc;podcast_ecog,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,97200,6318,63,TRUE,loaded_forward_ready,NA,available in frozen Run6 decision table,Qwen2.5-0.5B,TRUE,8,54,500M
NA,NA,NA,NA,NA,NA,NA,D_model_scale_lollipop,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen2.5-1.5B-Instruct,Qwen,1.54e+09,28,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,predictive_matched_controls;profile_controls;integrated_criterion_controls,included_in_frozen_decision_table:63_rows,Qwen,hf_cache,1.54e+09,published_or_model-card_nominal_parameter_count,771866786,1543714304,989aa7980e4cf806f80c7fef2b1adb7bc71aa306,"embedding; layer_00; early; middle; late; final; decision closure uses embedding:last_subtoken, middle:last_subtoken, final:last_subtoken",last_subtoken,28,1536,32768,TRUE,TRUE,TRUE,TRUE,brain_treebank;meg_masc;podcast_ecog,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,97200,6318,63,TRUE,loaded_forward_ready,NA,available in frozen Run6 decision table,Qwen2.5-1.5B,TRUE,5,54,1.54B
NA,NA,NA,NA,NA,NA,NA,D_model_scale_lollipop,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Qwen/Qwen3-1.7B,Qwen,1.7e+09,28,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,predictive_matched_controls;profile_controls;integrated_criterion_controls,included_in_frozen_decision_table:63_rows,Qwen,hf_cache,1.7e+09,published_or_model-card_nominal_parameter_count,1015878898,2031739904,70d244cc86ccca08cf5af4e1e306ecf908b1ad5e,"embedding; layer_00; early; middle; late; final; decision closure uses embedding:last_subtoken, middle:last_subtoken, final:last_subtoken",last_subtoken,28,2048,40960,TRUE,TRUE,TRUE,TRUE,brain_treebank;meg_masc;podcast_ecog,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,97200,6318,63,TRUE,loaded_forward_ready,NA,available in frozen Run6 decision table,Qwen3-1.7B,TRUE,10,54,1.7B
NA,NA,NA,NA,NA,NA,NA,D_model_scale_lollipop,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,distilgpt2,GPT-2,8.2e+07,6,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,predictive_matched_controls;profile_controls;integrated_criterion_controls,included_in_frozen_decision_table:63_rows,huggingface,local_path,8.2e+07,published_or_model-card_nominal_parameter_count,176414532,88204032,fed02aafb76b46aa5da200966f9e42262e758023,"embedding; layer_00; early; middle; late; final; decision closure uses embedding:last_subtoken, middle:last_subtoken, final:last_subtoken",last_subtoken,6,768,1024,TRUE,TRUE,TRUE,TRUE,brain_treebank;meg_masc;podcast_ecog,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,97200,6318,63,TRUE,loaded_forward_ready,NA,available in frozen Run6 decision table,DistilGPT-2,TRUE,9,54,82M
NA,NA,NA,NA,NA,NA,NA,D_model_scale_lollipop,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2,GPT-2,1.24e+08,12,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,predictive_matched_controls;profile_controls;integrated_criterion_controls,included_in_frozen_decision_table:63_rows,huggingface,local_path,1.24e+08,published_or_model-card_nominal_parameter_count,274055812,137022720,10c66461e4c109db5a2196bff4bb59be30396ed8,"embedding; layer_00; early; middle; late; final; decision closure uses embedding:last_subtoken, middle:last_subtoken, final:last_subtoken",last_subtoken,12,768,1024,TRUE,TRUE,TRUE,TRUE,brain_treebank;meg_masc;podcast_ecog,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,97200,6318,63,TRUE,loaded_forward_ready,NA,available in frozen Run6 decision table,GPT-2,TRUE,9,54,124M
NA,NA,NA,NA,NA,NA,NA,D_model_scale_lollipop,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,gpt2-medium,GPT-2,3.55e+08,24,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,predictive_matched_controls;profile_controls;integrated_criterion_controls,included_in_frozen_decision_table:63_rows,huggingface,local_path,3.55e+08,published_or_model-card_nominal_parameter_count,759999667,379988992,7b40acf43d912d857c663046ac178ee3fd7ff2d0,"embedding; layer_00; early; middle; late; final; decision closure uses embedding:last_subtoken, middle:last_subtoken, final:last_subtoken",last_subtoken,24,1024,1024,TRUE,TRUE,TRUE,TRUE,brain_treebank;meg_masc;podcast_ecog,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,97200,6318,63,TRUE,loaded_forward_ready,NA,available in frozen Run6 decision table,GPT-2 Medium,TRUE,8,54,355M


==> anc/figure_source_data/Fig3_source_data.csv <==
dataset_label,delta_label,series,profile_similarity,panel,dataset,level,value_column,n_rows,n_participants,n_subject_run_units,mean_delta,median_delta,bootstrap_ci_low,bootstrap_ci_high,positive_direction_rate,criterion_pass_rows,best_control_family,grouping_note,interval_label,comparison_type,metric_cell_delta_low,metric_cell_delta_high,metric_cells,rows,pass_rows,positive_row_fraction,comparison_label,positive_label,row_label,reliability_bounded_profile_pass,mean_fraction_of_ceiling,mean_fraction_of_ceiling_delta,valid_ceiling_rows,label
Brain Treebank,Delta -0.279,Real model,0.102794318231544,A_profile_dumbbell,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,Delta -0.279,Best matched control,0.38148047584491,A_profile_dumbbell,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,Delta -0.289,Real model,0.11237075801098,A_profile_dumbbell,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,Delta -0.289,Best matched control,0.401856060168876,A_profile_dumbbell,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,Delta -0.185,Real model,0.122463321678967,A_profile_dumbbell,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,Delta -0.185,Best matched control,0.30765491309553,A_profile_dumbbell,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,NA,NA,NA,B_profile_delta_forest,brain_treebank,response_profile,delta_best_control,179712,10,26,-0.278686157613366,-0.215316315454179,-1.7412655525259,1.00701025712751,0.0858206463675214,15423,circular_shift,response-profile branch; source-target coverage,"-0.279 [-1.741, 1.007]",NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
MEG-MASC,NA,NA,NA,B_profile_delta_forest,meg_masc,response_profile,delta_best_control,304128,11,44,-0.289485302157896,-0.235887096774194,-1.69879032258065,0,0,0,layer_label_permutation,response-profile branch; source-target coverage,"-0.289 [-1.699, 0.000]",NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Podcast ECoG,NA,NA,NA,B_profile_delta_forest,podcast_ecog,response_profile,delta_best_control,55296,8,8,-0.185191591416563,-0.153215544973264,-1.23475952546853,0.294542625359513,0.0475441261574074,2629,layer_label_permutation,response-profile branch; source-target coverage,"-0.185 [-1.235, 0.295]",NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
Brain Treebank,NA,NA,NA,C_brain_as_model_positive_controls,brain_treebank,NA,NA,NA,NA,NA,NA,0.620967741935484,NA,NA,NA,NA,NA,NA,NA,run_to_run,0.0478068135850887,0.681400950432984,9,10080,9504,0.942857142857143,run-to-run,94.3%,Brain Treebank | run-to-run,NA,NA,NA,NA,NA
Brain Treebank,NA,NA,NA,C_brain_as_model_positive_controls,brain_treebank,NA,NA,NA,NA,NA,NA,0.112903225806452,NA,NA,NA,NA,NA,NA,NA,subject_to_subject,0.0120120514321519,0.193734118385204,9,83520,57517,0.688661398467433,subject-to-subject,68.9%,Brain Treebank | subject-to-subject,NA,NA,NA,NA,NA
MEG-MASC,NA,NA,NA,C_brain_as_model_positive_controls,meg_masc,NA,NA,NA,NA,NA,NA,0.690322580645161,NA,NA,NA,NA,NA,NA,NA,run_to_run,0.217399467359501,0.854692188239077,9,82368,80019,0.971481643356643,run-to-run,97.1%,MEG-MASC | run-to-run,NA,NA,NA,NA,NA
MEG-MASC,NA,NA,NA,C_brain_as_model_positive_controls,meg_masc,NA,NA,NA,NA,NA,NA,0.636290322580645,NA,NA,NA,NA,NA,NA,NA,subject_to_subject,0.200312862162946,0.817144605409016,9,921600,885484,0.960811631944444,subject-to-subject,96.1%,MEG-MASC | subject-to-subject,NA,NA,NA,NA,NA
Podcast ECoG,NA,NA,NA,C_brain_as_model_positive_controls,podcast_ecog,NA,NA,NA,NA,NA,NA,0.0336693548387097,NA,NA,NA,NA,NA,NA,NA,subject_to_subject,0.0139982451888433,0.0808070288430147,9,8064,4069,0.504588293650794,subject-to-subject,50.5%,Podcast ECoG | subject-to-subject,NA,NA,NA,NA,NA
Brain Treebank,NA,NA,NA,D_reliability_bounded_profile,brain_treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,179712,NA,NA,NA,NA,NA,5778,0.106282450013482,-0.282867204215481,179712,valid rows=179712
MEG-MASC,NA,NA,NA,D_reliability_bounded_profile,meg_masc,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,304128,NA,NA,NA,NA,NA,0,0.122776517318781,-0.309265242134239,304128,valid rows=304128
Podcast ECoG,NA,NA,NA,D_reliability_bounded_profile,podcast_ecog,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,55296,NA,NA,NA,NA,NA,1293,-0.293088125589221,-0.882298911724467,55296,valid rows=55296


==> anc/figure_source_data/Fig4_source_data.csv <==
dataset,level,value_column,n_rows,n_subject_run_units,mean_delta,median_delta,bootstrap_ci_low,bootstrap_ci_high,positive_direction_rate,criterion_pass_rows,best_control_family,grouping_note,dataset_label,mechanism_label,n_label,panel,raw_evaluable,specificity_evaluable,stage,rows,stage_text,stage_id,label_x,stage_denominator,fraction,count_label,implant_strength,detection_ci_low,detection_ci_high,component,probability,perturbation,claim_level,status,claim_label,claim_id,perturbation_id
brain_treebank,feature_ablation_delta_stripped_context_update,feature_ablation_delta,450,15,0.0892331661882948,0.0836515276783504,0.0293143114262033,0.124030708457009,0.866666666666667,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Brain Treebank,Context update,n=450,A_ablation_forest,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
brain_treebank,feature_ablation_delta_stripped_dependency_integration,feature_ablation_delta,450,15,0.0940645592290516,0.0871227409643829,0.0143031545535757,0.137618199616385,0.866666666666667,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Brain Treebank,Dependency integration,n=450,A_ablation_forest,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
brain_treebank,feature_ablation_delta_stripped_discourse_boundary,feature_ablation_delta,450,15,0.0988183742002176,0.088170264510437,0.01702224639559,0.135579102343621,0.866666666666667,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Brain Treebank,Discourse boundary,n=450,A_ablation_forest,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
brain_treebank,feature_ablation_delta_stripped_semantic_transition,feature_ablation_delta,450,15,0.101315018861954,0.093325234915739,0.044047890469992,0.138806007045556,0.866666666666667,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Brain Treebank,Semantic transition,n=450,A_ablation_forest,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
brain_treebank,feature_ablation_delta_stripped_surprisal,feature_ablation_delta,450,15,0.0949237335630784,0.0875870982017646,0.038911744176286,0.136107253728165,0.866666666666667,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Brain Treebank,Surprisal,n=450,A_ablation_forest,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
brain_treebank,feature_ablation_delta_stripped_syntactic_boundary,feature_ablation_delta,450,15,0.0904060839518076,0.0840202047092591,0.0337578972873327,0.134469628263401,0.866666666666667,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Brain Treebank,Syntactic boundary,n=450,A_ablation_forest,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
podcast_ecog,feature_ablation_delta_stripped_context_update,feature_ablation_delta,108,5,0.0983218048015092,0.0997423911555824,-0.0162239147213635,0.115102657641629,0.6,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Podcast ECoG,Context update,n=108,A_ablation_forest,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
podcast_ecog,feature_ablation_delta_stripped_dependency_integration,feature_ablation_delta,108,5,0.0966568080462882,0.100389039468468,-0.0131273811238648,0.112430160802729,0.6,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Podcast ECoG,Dependency integration,n=108,A_ablation_forest,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
podcast_ecog,feature_ablation_delta_stripped_discourse_boundary,feature_ablation_delta,108,5,0.0932274602883035,0.0957736665574034,-0.0219587897316421,0.109936961903471,0.6,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Podcast ECoG,Discourse boundary,n=108,A_ablation_forest,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
podcast_ecog,feature_ablation_delta_stripped_semantic_transition,feature_ablation_delta,108,5,0.100882094489484,0.100863810007136,-0.0165896462824046,0.117872575675034,0.6,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Podcast ECoG,Semantic transition,n=108,A_ablation_forest,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
podcast_ecog,feature_ablation_delta_stripped_surprisal,feature_ablation_delta,108,5,0.0955983021317644,0.0971799922676223,-0.0171457129384552,0.111917948440106,0.6,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Podcast ECoG,Surprisal,n=108,A_ablation_forest,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
podcast_ecog,feature_ablation_delta_stripped_syntactic_boundary,feature_ablation_delta,108,5,0.0955080632442154,0.0962702757453157,-0.0132934700899886,0.111231760928868,0.6,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Podcast ECoG,Syntactic boundary,n=108,A_ablation_forest,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
brain_treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,B_stage_level_ablation_summary,2700,828,"Raw positive
ablation",2133,"Raw positive
ablation",1,0.93,2700,0.79,2133/2700,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
brain_treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,B_stage_level_ablation_summary,2700,828,"Predictive rows
available",38,"Predictive rows
available",2,1.93,144,0.263888888888889,38/144,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
brain_treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,B_stage_level_ablation_summary,2700,828,"Positive
specificity",66,"Positive
specificity",3,2.93,828,0.0797101449275362,66/828,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
brain_treebank,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Brain Treebank,NA,NA,B_stage_level_ablation_summary,2700,828,"Final ablation
support",0,"Final ablation
support",4,4.07,NA,0,0,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
podcast_ecog,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,B_stage_level_ablation_summary,648,504,"Raw positive
ablation",571,"Raw positive
ablation",1,1.07,648,0.881172839506173,571/648,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
podcast_ecog,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,B_stage_level_ablation_summary,648,504,"Predictive rows
available",29,"Predictive rows
available",2,2.07,144,0.201388888888889,29/144,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
podcast_ecog,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,B_stage_level_ablation_summary,648,504,"Positive
specificity",12,"Positive
specificity",3,3.07,504,0.0238095238095238,12/504,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
podcast_ecog,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Podcast ECoG,NA,NA,B_stage_level_ablation_summary,648,504,"Final ablation
support",0,"Final ablation
support",4,4.07,NA,0,0,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0,3.46944695195361e-18,0.0369934982069857,Integrated,0,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0,3.46944695195361e-18,0.0369934982069857,Predictive,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0,3.46944695195361e-18,0.0369934982069857,Profile,0,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0,3.46944695195361e-18,0.0369934982069857,Ablation,0,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0,3.46944695195361e-18,0.0369934982069857,Reliability,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0.25,3.46944695195361e-18,0.0369934982069857,Integrated,0,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0.25,3.46944695195361e-18,0.0369934982069857,Predictive,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0.25,3.46944695195361e-18,0.0369934982069857,Profile,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0.25,3.46944695195361e-18,0.0369934982069857,Ablation,0,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0.25,3.46944695195361e-18,0.0369934982069857,Reliability,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0.5,3.46944695195361e-18,0.0369934982069857,Integrated,0,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0.5,3.46944695195361e-18,0.0369934982069857,Predictive,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0.5,3.46944695195361e-18,0.0369934982069857,Profile,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0.5,3.46944695195361e-18,0.0369934982069857,Ablation,0,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0.5,3.46944695195361e-18,0.0369934982069857,Reliability,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0.75,3.46944695195361e-18,0.0369934982069857,Integrated,0,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0.75,3.46944695195361e-18,0.0369934982069857,Predictive,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0.75,3.46944695195361e-18,0.0369934982069857,Profile,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0.75,3.46944695195361e-18,0.0369934982069857,Ablation,0,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,0.75,3.46944695195361e-18,0.0369934982069857,Reliability,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1,0.0410934614843806,0.149981077009487,Integrated,0.08,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1,0.0410934614843806,0.149981077009487,Predictive,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1,0.0410934614843806,0.149981077009487,Profile,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1,0.0410934614843806,0.149981077009487,Ablation,0.08,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1,0.0410934614843806,0.149981077009487,Reliability,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.25,0.300168740063944,0.487969829541593,Integrated,0.39,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.25,0.300168740063944,0.487969829541593,Predictive,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.25,0.300168740063944,0.487969829541593,Profile,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.25,0.300168740063944,0.487969829541593,Ablation,0.39,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.25,0.300168740063944,0.487969829541593,Reliability,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.5,0.722211546209356,0.874852484902313,Integrated,0.81,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.5,0.722211546209356,0.874852484902313,Predictive,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.5,0.722211546209356,0.874852484902313,Profile,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.5,0.722211546209356,0.874852484902313,Ablation,0.81,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.5,0.722211546209356,0.874852484902313,Reliability,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.75,0.888249530768081,0.978456320845632,Integrated,0.95,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.75,0.888249530768081,0.978456320845632,Predictive,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.75,0.888249530768081,0.978456320845632,Profile,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.75,0.888249530768081,0.978456320845632,Ablation,0.95,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,1.75,0.888249530768081,0.978456320845632,Reliability,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2,0.963006501793014,1,Integrated,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2,0.963006501793014,1,Predictive,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2,0.963006501793014,1,Profile,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2,0.963006501793014,1,Ablation,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2,0.963006501793014,1,Reliability,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2.25,0.963006501793014,1,Integrated,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2.25,0.963006501793014,1,Predictive,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2.25,0.963006501793014,1,Profile,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2.25,0.963006501793014,1,Ablation,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2.25,0.963006501793014,1,Reliability,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2.5,0.963006501793014,1,Integrated,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2.5,0.963006501793014,1,Predictive,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2.5,0.963006501793014,1,Profile,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2.5,0.963006501793014,1,Ablation,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2.5,0.963006501793014,1,Reliability,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2.75,0.963006501793014,1,Integrated,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2.75,0.963006501793014,1,Predictive,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2.75,0.963006501793014,1,Profile,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2.75,0.963006501793014,1,Ablation,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,2.75,0.963006501793014,1,Reliability,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,3,0.963006501793014,1,Integrated,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,3,0.963006501793014,1,Predictive,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,3,0.963006501793014,1,Profile,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,3,0.963006501793014,1,Ablation,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,C_component_implant_calibration,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,3,0.963006501793014,1,Reliability,1,NA,NA,NA,NA,NA,NA
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Frozen analysis,Information-bearing,P,"Info.
bearing",1,5
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Frozen analysis,Predictive-only,P,"Pred.
only",2,5
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Frozen analysis,Profile,NS,Profile,3,5
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Frozen analysis,Ablation,NS,Ablation,4,5
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Frozen analysis,Reliability-bound,NS,"Reliab.
bound",5,5
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Frozen analysis,Integrated,NE,Integrated,6,5
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Fraction threshold 0.25,Information-bearing,P,"Info.
bearing",1,4
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Fraction threshold 0.25,Predictive-only,P,"Pred.
only",2,4
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Fraction threshold 0.25,Profile,NS,Profile,3,4
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Fraction threshold 0.25,Ablation,NS,Ablation,4,4
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Fraction threshold 0.25,Reliability-bound,NS,"Reliab.
bound",5,4
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Fraction threshold 0.25,Integrated,NE,Integrated,6,4
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Control-family removal,Information-bearing,P,"Info.
bearing",1,3
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Control-family removal,Predictive-only,P,"Pred.
only",2,3
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Control-family removal,Profile,P,Profile,3,3
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Control-family removal,Ablation,NS,Ablation,4,3
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Control-family removal,Reliability-bound,NS,"Reliab.
bound",5,3
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Control-family removal,Integrated,NE,Integrated,6,3
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Leave-one dataset,Information-bearing,P,"Info.
bearing",1,2
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Leave-one dataset,Predictive-only,P,"Pred.
only",2,2
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Leave-one dataset,Profile,NS,Profile,3,2
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Leave-one dataset,Ablation,NE,Ablation,4,2
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Leave-one dataset,Reliability-bound,NS,"Reliab.
bound",5,2
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Leave-one dataset,Integrated,NE,Integrated,6,2
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Leave-one subject-run,Information-bearing,P,"Info.
bearing",1,1
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Leave-one subject-run,Predictive-only,NS,"Pred.
only",2,1
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Leave-one subject-run,Profile,NE,Profile,3,1
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Leave-one subject-run,Ablation,NE,Ablation,4,1
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Leave-one subject-run,Reliability-bound,NE,"Reliab.
bound",5,1
NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,D_robustness_status_matrix,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,Leave-one subject-run,Integrated,NE,Integrated,6,1


==> anc/figure_source_data/FigS1_source_data.csv <==
sensitivity_family,threshold_or_rule,passing_rows,eligible_rows,summary,family_label,threshold_or_rule_label,pass_fraction,row_label,count_label,family_group,panel
brain_brain_reliability_minimum,0.05,18,18,valid brain-brain ceiling rows at or above threshold,Reliability minimum,0.05,1,"Reliability minimum
0.05",18/18,Positive control,threshold_sensitivity
brain_brain_reliability_minimum,0.10,18,18,valid brain-brain ceiling rows at or above threshold,Reliability minimum,0.10,1,"Reliability minimum
0.10",18/18,Positive control,threshold_sensitivity
brain_brain_reliability_minimum,0.20,16,18,valid brain-brain ceiling rows at or above threshold,Reliability minimum,0.20,0.888888888888889,"Reliability minimum
0.20",16/18,Positive control,threshold_sensitivity
raw_model_fraction_of_ceiling,0.10,260038,539136,raw model fraction before matched-control delta,Raw fraction of ceiling,0.10,0.482323569563153,"Raw fraction of ceiling
0.10",260038/539136,Criterion,threshold_sensitivity
control_surviving_fraction_of_ceiling,0.10,14449,539136,fraction threshold plus positive model-control delta and valid ceiling,Control-surviving ceiling,0.10,0.0268002878679962,"Control-surviving ceiling
0.10",14449/539136,Matched control,threshold_sensitivity
integrated_fraction_threshold_with_upstream_criteria,0.10,0,72,integrated decision rows if only the fraction threshold is varied,Complete-chain fraction,0.10,0,"Complete-chain fraction
0.10",0/72,Boundary,threshold_sensitivity
raw_model_fraction_of_ceiling,0.25,195632,539136,raw model fraction before matched-control delta,Raw fraction of ceiling,0.25,0.362862060778727,"Raw fraction of ceiling
0.25",195632/539136,Criterion,threshold_sensitivity
control_surviving_fraction_of_ceiling,0.25,11762,539136,fraction threshold plus positive model-control delta and valid ceiling,Control-surviving ceiling,0.25,0.0218163877018044,"Control-surviving ceiling
0.25",11762/539136,Matched control,threshold_sensitivity
integrated_fraction_threshold_with_upstream_criteria,0.25,0,72,integrated decision rows if only the fraction threshold is varied,Complete-chain fraction,0.25,0,"Complete-chain fraction
0.25",0/72,Boundary,threshold_sensitivity
raw_model_fraction_of_ceiling,0.50,114154,539136,raw model fraction before matched-control delta,Raw fraction of ceiling,0.50,0.211735072412156,"Raw fraction of ceiling
0.50",114154/539136,Criterion,threshold_sensitivity
control_surviving_fraction_of_ceiling,0.50,7071,539136,fraction threshold plus positive model-control delta and valid ceiling,Control-surviving ceiling,0.50,0.0131154291310541,"Control-surviving ceiling
0.50",7071/539136,Matched control,threshold_sensitivity
integrated_fraction_threshold_with_upstream_criteria,0.50,0,72,integrated decision rows if only the fraction threshold is varied,Complete-chain fraction,0.50,0,"Complete-chain fraction
0.50",0/72,Boundary,threshold_sensitivity
raw_model_fraction_of_ceiling,0.75,48911,539136,raw model fraction before matched-control delta,Raw fraction of ceiling,0.75,0.0907210796533713,"Raw fraction of ceiling
0.75",48911/539136,Criterion,threshold_sensitivity
control_surviving_fraction_of_ceiling,0.75,3637,539136,fraction threshold plus positive model-control delta and valid ceiling,Control-surviving ceiling,0.75,0.00674597875118708,"Control-surviving ceiling
0.75",3637/539136,Matched control,threshold_sensitivity
integrated_fraction_threshold_with_upstream_criteria,0.75,0,72,integrated decision rows if only the fraction threshold is varied,Complete-chain fraction,0.75,0,"Complete-chain fraction
0.75",0/72,Boundary,threshold_sensitivity
model_facing_positive_direction_only,0.50,2,8,direction-only dataset-level summaries; not sufficient for criterion-status support,Model-facing positive direction,0.50,0.25,"Model-facing positive direction
0.50",2/8,Criterion,threshold_sensitivity
model_facing_positive_direction_criterion_qualified,0.50,0,8,positive-direction summaries that also contain criterion-pass rows,Criterion-qualified positive direction,0.50,0,"Criterion-qualified positive direction
0.50",0/8,Criterion,threshold_sensitivity
model_facing_positive_direction_only,0.60,2,8,direction-only dataset-level summaries; not sufficient for criterion-status support,Model-facing positive direction,0.60,0.25,"Model-facing positive direction
0.60",2/8,Criterion,threshold_sensitivity
model_facing_positive_direction_criterion_qualified,0.60,0,8,positive-direction summaries that also contain criterion-pass rows,Criterion-qualified positive direction,0.60,0,"Criterion-qualified positive direction
0.60",0/8,Criterion,threshold_sensitivity
model_facing_positive_direction_only,0.70,1,8,direction-only dataset-level summaries; not sufficient for criterion-status support,Model-facing positive direction,0.70,0.125,"Model-facing positive direction
0.70",1/8,Criterion,threshold_sensitivity
model_facing_positive_direction_criterion_qualified,0.70,0,8,positive-direction summaries that also contain criterion-pass rows,Criterion-qualified positive direction,0.70,0,"Criterion-qualified positive direction
0.70",0/8,Criterion,threshold_sensitivity
predictive_best_control_rule,max,129,11232,predictive rows passing nuisance plus selected best-control rule,Predictive strongest-control rule,strongest,0.0114850427350427,"Predictive strongest-control rule
strongest",129/11232,Matched control,threshold_sensitivity
profile_best_control_rule,max,18052,539136,profile rows passing selected best-control profile rule,Profile strongest-control rule,strongest,0.0334832027540361,"Profile strongest-control rule
strongest",18052/539136,Matched control,threshold_sensitivity
predictive_best_control_rule,mean top 3,824,11232,predictive rows passing nuisance plus selected best-control rule,Predictive strongest-control rule,mean top 3,0.0733618233618234,"Predictive strongest-control rule
mean top 3",824/11232,Matched control,threshold_sensitivity
profile_best_control_rule,mean top 3,73658,539136,profile rows passing selected best-control profile rule,Profile strongest-control rule,mean top 3,0.136622299382716,"Profile strongest-control rule
mean top 3",73658/539136,Matched control,threshold_sensitivity
brain_as_model_aggregate_pass_fraction,0.50,41,45,brain-as-model summaries passing at stricter aggregate pass-fraction thresholds,Brain-as-model pass fraction,0.50,0.911111111111111,"Brain-as-model pass fraction
0.50",41/45,Positive control,threshold_sensitivity
brain_as_model_aggregate_pass_fraction,0.60,36,45,brain-as-model summaries passing at stricter aggregate pass-fraction thresholds,Brain-as-model pass fraction,0.60,0.8,"Brain-as-model pass fraction
0.60",36/45,Positive control,threshold_sensitivity
brain_as_model_aggregate_pass_fraction,0.70,29,45,brain-as-model summaries passing at stricter aggregate pass-fraction thresholds,Brain-as-model pass fraction,0.70,0.644444444444444,"Brain-as-model pass fraction
0.70",29/45,Positive control,threshold_sensitivity


==> anc/figure_source_data/FigS2_source_data.csv <==
scenario,stage,control_rule,eligible_rows,positive_delta_rows,stage_pass_rows,median_delta_vs_subset_control,integrated_positive_rows,interpretation,scenario_label,stage_label_text,control_rule_label,row_label,stage_fraction,integrated_fraction,stage_label,panel
all_controls,predictive,max,11232,152,129,-0.0307125413327998,0,all matched controls retained; predictive pass still requires nuisance improvement,all controls,predictive,strongest control,all controls | predictive | strongest control,0.0114850427350427,0,129 stage -> 0 chain,control_family_ablation
all_controls,profile,max,539136,18052,18052,-0.217741935483871,0,all matched controls retained; profile pass is not sufficient without linked criteria,all controls,profile,strongest control,all controls | profile | strongest control,0.0334832027540361,0,18052 stage -> 0 chain,control_family_ablation
remove_circular_shift,predictive,max,11232,170,142,-0.0285488957666823,0,all matched controls except circular-shift family; predictive pass still requires nuisance improvement,remove circular shift,predictive,strongest control,remove circular shift | predictive | strongest control,0.0126424501424501,0,142 stage -> 0 chain,control_family_ablation
remove_circular_shift,profile,max,539136,21362,21362,-0.195209240461352,0,all matched controls except circular-shift family; profile pass is not sufficient without linked criteria,remove circular shift,profile,strongest control,remove circular shift | profile | strongest control,0.0396226555080722,0,21362 stage -> 0 chain,control_family_ablation
remove_random_autocorr,predictive,max,11232,161,136,-0.0298707909007792,0,all matched controls except autocorrelation-matched random controls; predictive pass still requires nuisance improvement,remove random autocorr,predictive,strongest control,remove random autocorr | predictive | strongest control,0.0121082621082621,0,136 stage -> 0 chain,control_family_ablation
remove_random_autocorr,profile,max,539136,19871,19871,-0.201209677419355,0,all matched controls except autocorrelation-matched random controls; profile pass is not sufficient without linked criteria,remove random autocorr,profile,strongest control,remove random autocorr | profile | strongest control,0.0368571195394112,0,19871 stage -> 0 chain,control_family_ablation
remove_layer_label_permutation,predictive,max,11232,174,142,-0.0279116021584061,0,all matched controls except layer-label permutation; predictive pass still requires nuisance improvement,remove layer label permutation,predictive,strongest control,remove layer label permutation | predictive | strongest control,0.0126424501424501,0,142 stage -> 0 chain,control_family_ablation
remove_layer_label_permutation,profile,max,539136,20625,20625,-0.196595772506031,0,all matched controls except layer-label permutation; profile pass is not sufficient without linked criteria,remove layer label permutation,profile,strongest control,remove layer label permutation | profile | strongest control,0.0382556534900285,0,20625 stage -> 0 chain,control_family_ablation
only_temporal_controls,predictive,max,11232,203,165,0,0,only temporal/order controls retained; predictive pass still requires nuisance improvement,only temporal controls,predictive,strongest control,only temporal controls | predictive | strongest control,0.0146901709401709,0,165 stage -> 0 chain,control_family_ablation
only_temporal_controls,profile,max,539136,27364,27364,-0.140948139358328,0,only temporal/order controls retained; profile pass is not sufficient without linked criteria,only temporal controls,profile,strongest control,only temporal controls | profile | strongest control,0.0507552825261159,0,27364 stage -> 0 chain,control_family_ablation
all controls mean top 3,predictive,mean top 3,11232,1090,824,-0.0164051658912296,0,mean of top three matched controls; maximum matched-control rule relaxed; predictive pass still requires nuisance improvement,all controls mean top 3,predictive,mean top 3,all controls mean top 3 | predictive | mean top 3,0.0733618233618234,0,824 stage -> 0 chain,control_family_ablation
all controls mean top 3,profile,mean top 3,539136,73658,73658,-0.127150537634409,0,mean of top three matched controls; maximum matched-control rule relaxed; profile pass requires linked criteria,all controls mean top 3,profile,mean top 3,all controls mean top 3 | profile | mean top 3,0.136622299382716,0,73658 stage -> 0 chain,control_family_ablation
only nuisance controls,predictive,nuisance only,11232,5819,5819,0.00380728619088413,0,nuisance-only comparison labels information-bearing rows that do not survive matched controls,only nuisance controls,predictive,nuisance only,only nuisance controls | predictive | nuisance only,0.518073361823362,0,5819 stage -> 0 chain,control_family_ablation


==> anc/figure_source_data/FigS3_source_data.csv <==
model_id,family,parameter_count,layers,datasets,feature_family,controls_available,inclusion_status,provider,source,parameter_count_estimate,parameter_count_source,registry_parameter_count_raw,checkpoint_tensor_count,checkpoint_revision,layer_specs_used,primary_word_pooling,n_layers,hidden_size,context_window,supports_hidden_states,supports_logits,supports_surprisal,supports_embeddings,datasets_with_validated_features,datasets_used_in_run6,feature_families,predictive_score_rows,profile_pattern_rows,integrated_decision_rows,selected_for_run4,load_status,exclusion_reason_if_any,coverage_note,model_label,included,dataset_count,label,panel
EleutherAI/pythia-160m,Pythia,1.6e+08,12,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,predictive_matched_controls;profile_controls;integrated_criterion_controls,included_in_frozen_decision_table:63_rows,EleutherAI,local_path,1.6e+08,published_or_model-card_nominal_parameter_count,187508885,212654700,b8368ff94f3bcf3088de5e9912251fc0208ae524,"embedding; layer_00; early; middle; late; final; decision closure uses embedding:last_subtoken, middle:last_subtoken, final:last_subtoken",last_subtoken,12,768,2048,TRUE,TRUE,TRUE,TRUE,brain_treebank;meg_masc;podcast_ecog,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,97200,6318,63,TRUE,loaded_forward_ready,NA,available in frozen Run6 decision table,Pythia-160M,TRUE,3,"160M
12 layers",model_inventory_lollipop
EleutherAI/pythia-410m,Pythia,4.1e+08,24,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,predictive_matched_controls;profile_controls;integrated_criterion_controls,included_in_frozen_decision_table:63_rows,EleutherAI,hf_cache,4.1e+08,published_or_model-card_nominal_parameter_count,227843408,505997528,9879c9b5f8bea9051dcb0e68dff21493d67e9d4f,"embedding; layer_00; early; middle; late; final; decision closure uses embedding:last_subtoken, middle:last_subtoken, final:last_subtoken",last_subtoken,24,1024,2048,TRUE,TRUE,TRUE,TRUE,brain_treebank;meg_masc;podcast_ecog,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,97200,6318,63,TRUE,loaded_forward_ready,NA,available in frozen Run6 decision table,Pythia-410M,TRUE,3,"410M
24 layers",model_inventory_lollipop
Qwen/Qwen2.5-0.5B-Instruct,Qwen,5e+08,24,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,predictive_matched_controls;profile_controls;integrated_criterion_controls,included_in_frozen_decision_table:63_rows,Qwen,hf_cache,5e+08,published_or_model-card_nominal_parameter_count,247024456,494032768,7ae557604adf67be50417f59c2c2f167def9a775,"embedding; layer_00; early; middle; late; final; decision closure uses embedding:last_subtoken, middle:last_subtoken, final:last_subtoken",last_subtoken,24,896,32768,TRUE,TRUE,TRUE,TRUE,brain_treebank;meg_masc;podcast_ecog,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,97200,6318,63,TRUE,loaded_forward_ready,NA,available in frozen Run6 decision table,Qwen2.5-0.5B,TRUE,3,"500M
24 layers",model_inventory_lollipop
Qwen/Qwen2.5-1.5B-Instruct,Qwen,1.54e+09,28,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,predictive_matched_controls;profile_controls;integrated_criterion_controls,included_in_frozen_decision_table:63_rows,Qwen,hf_cache,1.54e+09,published_or_model-card_nominal_parameter_count,771866786,1543714304,989aa7980e4cf806f80c7fef2b1adb7bc71aa306,"embedding; layer_00; early; middle; late; final; decision closure uses embedding:last_subtoken, middle:last_subtoken, final:last_subtoken",last_subtoken,28,1536,32768,TRUE,TRUE,TRUE,TRUE,brain_treebank;meg_masc;podcast_ecog,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,97200,6318,63,TRUE,loaded_forward_ready,NA,available in frozen Run6 decision table,Qwen2.5-1.5B,TRUE,3,"1.54B
28 layers",model_inventory_lollipop
Qwen/Qwen3-1.7B,Qwen,1.7e+09,28,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,predictive_matched_controls;profile_controls;integrated_criterion_controls,included_in_frozen_decision_table:63_rows,Qwen,hf_cache,1.7e+09,published_or_model-card_nominal_parameter_count,1015878898,2031739904,70d244cc86ccca08cf5af4e1e306ecf908b1ad5e,"embedding; layer_00; early; middle; late; final; decision closure uses embedding:last_subtoken, middle:last_subtoken, final:last_subtoken",last_subtoken,28,2048,40960,TRUE,TRUE,TRUE,TRUE,brain_treebank;meg_masc;podcast_ecog,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,97200,6318,63,TRUE,loaded_forward_ready,NA,available in frozen Run6 decision table,Qwen3-1.7B,TRUE,3,"1.7B
28 layers",model_inventory_lollipop
distilgpt2,GPT-2,8.2e+07,6,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,predictive_matched_controls;profile_controls;integrated_criterion_controls,included_in_frozen_decision_table:63_rows,huggingface,local_path,8.2e+07,published_or_model-card_nominal_parameter_count,176414532,88204032,fed02aafb76b46aa5da200966f9e42262e758023,"embedding; layer_00; early; middle; late; final; decision closure uses embedding:last_subtoken, middle:last_subtoken, final:last_subtoken",last_subtoken,6,768,1024,TRUE,TRUE,TRUE,TRUE,brain_treebank;meg_masc;podcast_ecog,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,97200,6318,63,TRUE,loaded_forward_ready,NA,available in frozen Run6 decision table,DistilGPT-2,TRUE,3,"82M
6 layers",model_inventory_lollipop
gpt2,GPT-2,1.24e+08,12,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,predictive_matched_controls;profile_controls;integrated_criterion_controls,included_in_frozen_decision_table:63_rows,huggingface,local_path,1.24e+08,published_or_model-card_nominal_parameter_count,274055812,137022720,10c66461e4c109db5a2196bff4bb59be30396ed8,"embedding; layer_00; early; middle; late; final; decision closure uses embedding:last_subtoken, middle:last_subtoken, final:last_subtoken",last_subtoken,12,768,1024,TRUE,TRUE,TRUE,TRUE,brain_treebank;meg_masc;podcast_ecog,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,97200,6318,63,TRUE,loaded_forward_ready,NA,available in frozen Run6 decision table,GPT-2,TRUE,3,"124M
12 layers",model_inventory_lollipop
gpt2-medium,GPT-2,3.55e+08,24,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,predictive_matched_controls;profile_controls;integrated_criterion_controls,included_in_frozen_decision_table:63_rows,huggingface,local_path,3.55e+08,published_or_model-card_nominal_parameter_count,759999667,379988992,7b40acf43d912d857c663046ac178ee3fd7ff2d0,"embedding; layer_00; early; middle; late; final; decision closure uses embedding:last_subtoken, middle:last_subtoken, final:last_subtoken",last_subtoken,24,1024,1024,TRUE,TRUE,TRUE,TRUE,brain_treebank;meg_masc;podcast_ecog,brain_treebank;meg_masc;podcast_ecog,context_control:block_shuffle_fresh;context_control:reversed_context_fresh;context_control:sentence_reset_fresh;context_control:token_order_shuffle_fresh;word_features:real_llm,97200,6318,63,TRUE,loaded_forward_ready,NA,available in frozen Run6 decision table,GPT-2 Medium,TRUE,3,"355M
24 layers",model_inventory_lollipop


==> anc/figure_source_data/FigS6_source_data.csv <==
dataset,level,value_column,n_rows,n_subject_run_units,mean_delta,median_delta,bootstrap_ci_low,bootstrap_ci_high,positive_direction_rate,criterion_pass_rows,best_control_family,grouping_note,dataset_label,mechanism_label,n_label,row_label,panel
brain_treebank,feature_ablation_delta_stripped_context_update,feature_ablation_delta,450,15,0.0892331661882948,0.0836515276783504,0.0293143114262033,0.124030708457009,0.866666666666667,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Brain Treebank,Context update,n=450,Brain Treebank | Context update,feature_ablation_uncertainty
brain_treebank,feature_ablation_delta_stripped_dependency_integration,feature_ablation_delta,450,15,0.0940645592290516,0.0871227409643829,0.0143031545535757,0.137618199616385,0.866666666666667,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Brain Treebank,Dependency integration,n=450,Brain Treebank | Dependency integration,feature_ablation_uncertainty
brain_treebank,feature_ablation_delta_stripped_discourse_boundary,feature_ablation_delta,450,15,0.0988183742002176,0.088170264510437,0.01702224639559,0.135579102343621,0.866666666666667,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Brain Treebank,Discourse boundary,n=450,Brain Treebank | Discourse boundary,feature_ablation_uncertainty
brain_treebank,feature_ablation_delta_stripped_semantic_transition,feature_ablation_delta,450,15,0.101315018861954,0.093325234915739,0.044047890469992,0.138806007045556,0.866666666666667,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Brain Treebank,Semantic transition,n=450,Brain Treebank | Semantic transition,feature_ablation_uncertainty
brain_treebank,feature_ablation_delta_stripped_surprisal,feature_ablation_delta,450,15,0.0949237335630784,0.0875870982017646,0.038911744176286,0.136107253728165,0.866666666666667,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Brain Treebank,Surprisal,n=450,Brain Treebank | Surprisal,feature_ablation_uncertainty
brain_treebank,feature_ablation_delta_stripped_syntactic_boundary,feature_ablation_delta,450,15,0.0904060839518076,0.0840202047092591,0.0337578972873327,0.134469628263401,0.866666666666667,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Brain Treebank,Syntactic boundary,n=450,Brain Treebank | Syntactic boundary,feature_ablation_uncertainty
podcast_ecog,feature_ablation_delta_stripped_context_update,feature_ablation_delta,108,5,0.0983218048015092,0.0997423911555824,-0.0162239147213635,0.115102657641629,0.6,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Podcast ECoG,Context update,n=108,Podcast ECoG | Context update,feature_ablation_uncertainty
podcast_ecog,feature_ablation_delta_stripped_dependency_integration,feature_ablation_delta,108,5,0.0966568080462882,0.100389039468468,-0.0131273811238648,0.112430160802729,0.6,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Podcast ECoG,Dependency integration,n=108,Podcast ECoG | Dependency integration,feature_ablation_uncertainty
podcast_ecog,feature_ablation_delta_stripped_discourse_boundary,feature_ablation_delta,108,5,0.0932274602883035,0.0957736665574034,-0.0219587897316421,0.109936961903471,0.6,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Podcast ECoG,Discourse boundary,n=108,Podcast ECoG | Discourse boundary,feature_ablation_uncertainty
podcast_ecog,feature_ablation_delta_stripped_semantic_transition,feature_ablation_delta,108,5,0.100882094489484,0.100863810007136,-0.0165896462824046,0.117872575675034,0.6,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Podcast ECoG,Semantic transition,n=108,Podcast ECoG | Semantic transition,feature_ablation_uncertainty
podcast_ecog,feature_ablation_delta_stripped_surprisal,feature_ablation_delta,108,5,0.0955983021317644,0.0971799922676223,-0.0171457129384552,0.111917948440106,0.6,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Podcast ECoG,Surprisal,n=108,Podcast ECoG | Surprisal,feature_ablation_uncertainty
podcast_ecog,feature_ablation_delta_stripped_syntactic_boundary,feature_ablation_delta,108,5,0.0955080632442154,0.0962702757453157,-0.0132934700899886,0.111231760928868,0.6,0,not_applicable,subject/run-level bootstrap for rows sharing the stripped mechanism,Podcast ECoG,Syntactic boundary,n=108,Podcast ECoG | Syntactic boundary,feature_ablation_uncertainty


==> anc/figure_source_data/FigS7_source_data.csv <==
passed,evaluable,total_rows,control,dataset_label,contrast,pass_fraction,effect,label_text,label,row_label,group,panel
111,111,420,Brain-brain reliability,All,total and valid rows,1,NA,111/420 total; 111/111 valid,111/420 total; 111/111 valid,Brain-brain reliability | All | total and valid rows,Positive control,positive_control_source_coverage_atlas
9504,10080,NA,Brain-as-model profile,Brain Treebank,run-to-run,0.942857142857143,0.620967741935484,NA,9504/10080,Brain-as-model profile | Brain Treebank | run-to-run,Positive control,positive_control_source_coverage_atlas
57517,83520,NA,Brain-as-model profile,Brain Treebank,subject-to-subject,0.688661398467433,0.112903225806452,NA,57517/83520,Brain-as-model profile | Brain Treebank | subject-to-subject,Positive control,positive_control_source_coverage_atlas
80019,82368,NA,Brain-as-model profile,MEG-MASC,run-to-run,0.971481643356643,0.690322580645161,NA,80019/82368,Brain-as-model profile | MEG-MASC | run-to-run,Positive control,positive_control_source_coverage_atlas
885484,921600,NA,Brain-as-model profile,MEG-MASC,subject-to-subject,0.960811631944444,0.636290322580645,NA,885484/921600,Brain-as-model profile | MEG-MASC | subject-to-subject,Positive control,positive_control_source_coverage_atlas
4069,8064,NA,Brain-as-model profile,Podcast ECoG,subject-to-subject,0.504588293650794,0.0336693548387097,NA,4069/8064,Brain-as-model profile | Podcast ECoG | subject-to-subject,Positive control,positive_control_source_coverage_atlas
0,1,NA,Word onset,Brain Treebank,0-1000ms,0,-0.73543113340456,NA,0/1,Word onset | Brain Treebank | 0-1000ms,Low-level control,positive_control_source_coverage_atlas
1,1,NA,Word onset,Brain Treebank,0-100ms,1,-0.652612527005822,NA,1/1,Word onset | Brain Treebank | 0-100ms,Low-level control,positive_control_source_coverage_atlas
1,1,NA,Word onset,Brain Treebank,100-300ms,1,-0.526632459273655,NA,1/1,Word onset | Brain Treebank | 100-300ms,Low-level control,positive_control_source_coverage_atlas
0,1,NA,Word onset,Brain Treebank,300-600ms,0,-0.757819689959493,NA,0/1,Word onset | Brain Treebank | 300-600ms,Low-level control,positive_control_source_coverage_atlas
0,1,NA,Word onset,Brain Treebank,600-1000ms,0,-0.6260071005339,NA,0/1,Word onset | Brain Treebank | 600-1000ms,Low-level control,positive_control_source_coverage_atlas
0,2,NA,Word rate,Brain Treebank,0-1000ms,0,-0.184979486101782,NA,0/2,Word rate | Brain Treebank | 0-1000ms,Low-level control,positive_control_source_coverage_atlas
1,2,NA,Word rate,Brain Treebank,0-100ms,0.5,-0.142531691837895,NA,1/2,Word rate | Brain Treebank | 0-100ms,Low-level control,positive_control_source_coverage_atlas
2,2,NA,Word rate,Brain Treebank,100-300ms,1,-0.231414999685971,NA,2/2,Word rate | Brain Treebank | 100-300ms,Low-level control,positive_control_source_coverage_atlas
0,2,NA,Word rate,Brain Treebank,300-600ms,0,-0.211717461525106,NA,0/2,Word rate | Brain Treebank | 300-600ms,Low-level control,positive_control_source_coverage_atlas
0,2,NA,Word rate,Brain Treebank,600-1000ms,0,-0.320461513827189,NA,0/2,Word rate | Brain Treebank | 600-1000ms,Low-level control,positive_control_source_coverage_atlas
1,1,NA,Word onset,MEG-MASC,0-100ms,1,-0.572819614937168,NA,1/1,Word onset | MEG-MASC | 0-100ms,Low-level control,positive_control_source_coverage_atlas
1,1,NA,Word onset,MEG-MASC,100-250ms,1,-0.652897226876736,NA,1/1,Word onset | MEG-MASC | 100-250ms,Low-level control,positive_control_source_coverage_atlas
1,1,NA,Word onset,MEG-MASC,250-500ms,1,-0.746867997520769,NA,1/1,Word onset | MEG-MASC | 250-500ms,Low-level control,positive_control_source_coverage_atlas
0,1,NA,Word onset,MEG-MASC,500-800ms,0,-0.556834875020465,NA,0/1,Word onset | MEG-MASC | 500-800ms,Low-level control,positive_control_source_coverage_atlas
1,2,NA,Word rate,MEG-MASC,0-100ms,0.5,-0.761362604005845,NA,1/2,Word rate | MEG-MASC | 0-100ms,Low-level control,positive_control_source_coverage_atlas
1,2,NA,Word rate,MEG-MASC,100-250ms,0.5,-0.621591492927166,NA,1/2,Word rate | MEG-MASC | 100-250ms,Low-level control,positive_control_source_coverage_atlas
2,2,NA,Word rate,MEG-MASC,250-500ms,1,-0.675390965210622,NA,2/2,Word rate | MEG-MASC | 250-500ms,Low-level control,positive_control_source_coverage_atlas
0,2,NA,Word rate,MEG-MASC,500-800ms,0,-1.00521208180579,NA,0/2,Word rate | MEG-MASC | 500-800ms,Low-level control,positive_control_source_coverage_atlas
0,1,NA,Word onset,Podcast ECoG,0-1000ms,0,NA,NA,0/1,Word onset | Podcast ECoG | 0-1000ms,Low-level control,positive_control_source_coverage_atlas
0,1,NA,Word onset,Podcast ECoG,0-100ms,0,NA,NA,0/1,Word onset | Podcast ECoG | 0-100ms,Low-level control,positive_control_source_coverage_atlas
0,1,NA,Word onset,Podcast ECoG,100-300ms,0,NA,NA,0/1,Word onset | Podcast ECoG | 100-300ms,Low-level control,positive_control_source_coverage_atlas
0,1,NA,Word onset,Podcast ECoG,300-600ms,0,NA,NA,0/1,Word onset | Podcast ECoG | 300-600ms,Low-level control,positive_control_source_coverage_atlas
0,1,NA,Word onset,Podcast ECoG,600-1000ms,0,NA,NA,0/1,Word onset | Podcast ECoG | 600-1000ms,Low-level control,positive_control_source_coverage_atlas
0,1,NA,Word rate,Podcast ECoG,0-1000ms,0,NA,NA,0/1,Word rate | Podcast ECoG | 0-1000ms,Low-level control,positive_control_source_coverage_atlas
0,1,NA,Word rate,Podcast ECoG,0-100ms,0,NA,NA,0/1,Word rate | Podcast ECoG | 0-100ms,Low-level control,positive_control_source_coverage_atlas
0,1,NA,Word rate,Podcast ECoG,100-300ms,0,NA,NA,0/1,Word rate | Podcast ECoG | 100-300ms,Low-level control,positive_control_source_coverage_atlas
0,1,NA,Word rate,Podcast ECoG,300-600ms,0,NA,NA,0/1,Word rate | Podcast ECoG | 300-600ms,Low-level control,positive_control_source_coverage_atlas
0,1,NA,Word rate,Podcast ECoG,600-1000ms,0,NA,NA,0/1,Word rate | Podcast ECoG | 600-1000ms,Low-level control,positive_control_source_coverage_atlas
6,8,NA,Acoustic envelope,Podcast ECoG,full length,0.75,0.00543281927981578,NA,6/8,Acoustic envelope | Podcast ECoG | full length,Low-level control,positive_control_source_coverage_atlas
81,100,NA,Synthetic implant,Simulation,beta=1.5,0.81,0.957597837662007,NA,81/100,Synthetic implant | Simulation | beta=1.5,Positive control,positive_control_source_coverage_atlas


==> anc/figure_source_data/Supplementary_Table_S0_figure_reproducibility_index.csv <==
Figure,Panel,Panel_role,Source_data_export,Generation_script
Figure 1,A,Pipeline plus evidence ladder,anc/figure_source_data/Fig1_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure 1,B,Participant-level raw prediction estimation,anc/figure_source_data/Fig1_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure 1,C,Participant-level nuisance-gain estimation,anc/figure_source_data/Fig1_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure 1,D,Predictive-only model-layer-quantity matrix,anc/figure_source_data/Fig1_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure 1,E,Participant consistency distribution,anc/figure_source_data/Fig1_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure 2,A,Study inventory and branch coverage,anc/figure_source_data/Fig2_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure 2,B,Participant-level model-control forest,anc/figure_source_data/Fig2_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure 2,C,Independent control-family contrast forest,anc/figure_source_data/Fig2_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure 2,D,Model-scale predictive-only lollipop,anc/figure_source_data/Fig2_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure 3,A,Paired response-profile dumbbell,anc/figure_source_data/Fig3_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure 3,B,Profile-control delta forest,anc/figure_source_data/Fig3_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure 3,C,Brain-as-model positive-control forest,anc/figure_source_data/Fig3_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure 3,D,Reliability-bounded profile magnitude,anc/figure_source_data/Fig3_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure 4,A,Feature-ablation forest,anc/figure_source_data/Fig4_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure 4,B,Stage-level ablation summaries,anc/figure_source_data/Fig4_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure 4,C,Component-level implanted-signal calibration,anc/figure_source_data/Fig4_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure 4,D,Robustness status matrix,anc/figure_source_data/Fig4_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure S1,all,Threshold sensitivity,anc/figure_source_data/FigS1_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure S2,all,Control-family ablation audit,anc/figure_source_data/FigS2_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure S3,all,Model inventory lollipop,anc/figure_source_data/FigS3_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure S4,all,Row-level decision atlas,anc/figure_source_data/FigS4_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure S5,all,Predictive delta distributions,anc/figure_source_data/FigS5_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure S6,all,Feature-ablation uncertainty,anc/figure_source_data/FigS6_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R
Figure S7,all,Positive-control and source-coverage atlas,anc/figure_source_data/FigS7_source_data.csv,figures/scripts/generate_manuscript2_visual_system_figures_r.R

